Untangling the Integration-By-Parts Equations

In this work, we present an algorithm which converts the Integration-by-Parts (IBP) equations into single-variable recurrence relations. We refer to this procedure as {\it diagonalization}. Diagonalized IBP equations are indispensable for reducing loop integrals with extremely high numerator powers to master integrals, and for solving IBP identities in closed analytic form. A prime example is provided by multivariate Mellin representations of loop amplitudes and cross sections. The extension of these methods to other multivariate recurrence relations is also discussed. As a by-product of our diagonalization procedure, we show how the IBP equations can be cast into an efficient, fully triangular form that is well suited for computer implementation. Several complicated topologies have been computed.

==> anc/alleqns.m <==
(* ::Package:: *)

(*-----------------------------------------------------------------------------------------------*)
(*Here we provide all the diagonal, matrix-diagonal and triangular equations for the one-loop massless box topology 
  and the matrix-diagonal equations for the contiguous relations of the F21 Hypergeometric function*)
(*In the paper, we presented only one of the fully abstract diagonal equations and only one bottom group of sectors for the order-reduced diagonal, 
  matrix-diagonal and triangular equations. Here, the full set of equations is presented*)
(*For the equations appeared in the paper (v1), the equation number is given for convenience*)
(*The equations without equation number are not directly given in the paper but provided here for completeness*)
(*Each equation is assigned a variable. 
  One should introduce this file to a mathematica notebook and call upon certain variables to view the corresponding equations.*)


(*-----------------------------------------------------------------------------------------------*)
(*We start by giving all the equations for the one-loop massless box IBP system*)
(*We denote the integral (I_{nu1,nu2,nu3,nu4}) here with B[nu1,nu2,nu3,nu4]*)



(*The original IBP equations for the one-loop box topology*)
(*eq.(10)*)eqnibp1=-nu4 B[-1+nu1,nu2,nu3,1+nu4]-nu3 B[-1+nu1,nu2,1+nu3,nu4]-nu2 B[-1+nu1,1+nu2,nu3,nu4]+(d-2 nu1-nu2-nu3-nu4) B[nu1,nu2,nu3,nu4]+nu3 B[nu1,nu2,1+nu3,nu4];
(*eq.(11)*)eqnibp2=-nu4 B[-1+nu1,nu2,nu3,1+nu4]-nu3 B[-1+nu1,nu2,1+nu3,nu4]-nu2 B[-1+nu1,1+nu2,nu3,nu4]+nu4 B[nu1,-1+nu2,nu3,1+nu4]+nu3 B[nu1,-1+nu2,1+nu3,nu4]+(-nu1+nu2) B[nu1,nu2,nu3,nu4]-nu4 t B[nu1,nu2,nu3,1+nu4]+nu3 B[nu1,nu2,1+nu3,nu4]+nu1 B[1+nu1,-1+nu2,nu3,nu4];
(*eq.(12)*)eqnibp3=-nu4 B[nu1,-1+nu2,nu3,1+nu4]-nu3 B[nu1,-1+nu2,1+nu3,nu4]+nu4 B[nu1,nu2,-1+nu3,1+nu4]+(-nu2+nu3) B[nu1,nu2,nu3,nu4]+nu4 t B[nu1,nu2,nu3,1+nu4]+nu2 B[nu1,1+nu2,-1+nu3,nu4]-nu1 B[1+nu1,-1+nu2,nu3,nu4]+nu1 B[1+nu1,nu2,-1+nu3,nu4]-nu1 B[1+nu1,nu2,nu3,nu4];
(*eq.(13)*)eqnibp4=nu4 B[-1+nu1,nu2,nu3,1+nu4]+nu3 B[-1+nu1,nu2,1+nu3,nu4]+nu2 B[-1+nu1,1+nu2,nu3,nu4]+(nu1-nu4) B[nu1,nu2,nu3,nu4]-nu3 B[nu1,nu2,1+nu3,-1+nu4]-nu3 B[nu1,nu2,1+nu3,nu4]-nu2 B[nu1,1+nu2,nu3,-1+nu4]+nu2 t B[nu1,1+nu2,nu3,nu4]-nu1 B[1+nu1,nu2,nu3,-1+nu4];



(*The fully abstract diagonal equations for the one-loop box topology*)
(*eq.(14)*)eqndiagf1=B[-3+nu1,nu2,nu3,nu4]->-(((-32-8 d+32 nu1+4 d nu1-8 nu1^2+16 nu2-8 nu1 nu2-4 nu3-2 d nu3+4 nu2 nu3+4 nu3^2+16 nu4-8 nu1 nu4+4 nu3 nu4+16 t+8 d t+d^2 t-16 nu1 t-4 d nu1 t+4 nu1^2 t-8 nu2 t-2 d nu2 t+4 nu1 nu2 t-16 nu3 t-4 d nu3 t+8 nu1 nu3 t+4 nu2 nu3 t+4 nu3^2 t-8 nu4 t-2 d nu4 t+4 nu1 nu4 t+4 nu2 nu4 t+4 nu3 nu4 t) B[-2+nu1,nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (2+d-nu1-nu2-nu3-nu4)))-((-2+nu1) (-2-d+4 nu1+d nu1-2 nu1^2+2 nu2-2 nu1 nu2-2 nu3-d nu3+2 nu1 nu3+2 nu2 nu3+2 nu4-2 nu1 nu4+2 nu3 nu4+4 t+4 d t+d^2 t-8 nu1 t-4 d nu1 t+4 nu1^2 t-4 nu2 t-2 d nu2 t+4 nu1 nu2 t-2 nu3 t-2 d nu3 t+4 nu1 nu3 t+2 nu2 nu3 t-4 nu4 t-2 d nu4 t+4 nu1 nu4 t+4 nu2 nu4 t+2 nu3 nu4 t) B[-1+nu1,nu2,nu3,nu4])/((6+d-2 nu1-2 nu2-2 nu3-2 nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4))-(((-2+nu1) (-1+nu1) (d-2 nu1-2 nu2) (d-2 nu1-2 nu4) t B[nu1,nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (d-nu1-nu2-nu3-nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4)));
eqndiagf2=B[nu1,-3+nu2,nu3,nu4]->-(((16+8 d+d^2-8 nu1-2 d nu1-16 nu2-4 d nu2+4 nu1 nu2+4 nu2^2-8 nu3-2 d nu3+4 nu1 nu3+4 nu2 nu3-16 nu4-4 d nu4+4 nu1 nu4+8 nu2 nu4+4 nu3 nu4+4 nu4^2-32 t-8 d t+16 nu1 t+32 nu2 t+4 d nu2 t-8 nu1 nu2 t-8 nu2^2 t+16 nu3 t-8 nu2 nu3 t-4 nu4 t-2 d nu4 t+4 nu1 nu4 t+4 nu3 nu4 t+4 nu4^2 t) B[nu1,-2+nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (2+d-nu1-nu2-nu3-nu4)))-((-2+nu2) t (4+4 d+d^2-4 nu1-2 d nu1-8 nu2-4 d nu2+4 nu1 nu2+4 nu2^2-4 nu3-2 d nu3+4 nu1 nu3+4 nu2 nu3-2 nu4-2 d nu4+2 nu1 nu4+4 nu2 nu4+2 nu3 nu4-2 t-d t+2 nu1 t+4 nu2 t+d nu2 t-2 nu1 nu2 t-2 nu2^2 t+2 nu3 t-2 nu2 nu3 t-2 nu4 t-d nu4 t+2 nu1 nu4 t+2 nu2 nu4 t+2 nu3 nu4 t) B[nu1,-1+nu2,nu3,nu4])/((6+d-2 nu1-2 nu2-2 nu3-2 nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4))-(((d-2 nu1-2 nu2) (-2+nu2) (-1+nu2) (d-2 nu2-2 nu3) t^2 B[nu1,nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (d-nu1-nu2-nu3-nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4)));
eqndiagf3=B[nu1,nu2,-3+nu3,nu4]->-(((-32-8 d-4 nu1-2 d nu1+4 nu1^2+16 nu2+4 nu1 nu2+32 nu3+4 d nu3-8 nu2 nu3-8 nu3^2+16 nu4+4 nu1 nu4-8 nu3 nu4+16 t+8 d t+d^2 t-16 nu1 t-4 d nu1 t+4 nu1^2 t-8 nu2 t-2 d nu2 t+4 nu1 nu2 t-16 nu3 t-4 d nu3 t+8 nu1 nu3 t+4 nu2 nu3 t+4 nu3^2 t-8 nu4 t-2 d nu4 t+4 nu1 nu4 t+4 nu2 nu4 t+4 nu3 nu4 t) B[nu1,nu2,-2+nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (2+d-nu1-nu2-nu3-nu4)))-((-2+nu3) (-2-d-2 nu1-d nu1+2 nu2+2 nu1 nu2+4 nu3+d nu3+2 nu1 nu3-2 nu2 nu3-2 nu3^2+2 nu4+2 nu1 nu4-2 nu3 nu4+4 t+4 d t+d^2 t-2 nu1 t-2 d nu1 t-4 nu2 t-2 d nu2 t+2 nu1 nu2 t-8 nu3 t-4 d nu3 t+4 nu1 nu3 t+4 nu2 nu3 t+4 nu3^2 t-4 nu4 t-2 d nu4 t+2 nu1 nu4 t+4 nu2 nu4 t+4 nu3 nu4 t) B[nu1,nu2,-1+nu3,nu4])/((6+d-2 nu1-2 nu2-2 nu3-2 nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4))-(((d-2 nu2-2 nu3) (-2+nu3) (-1+nu3) (d-2 nu3-2 nu4) t B[nu1,nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (d-nu1-nu2-nu3-nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4)));
eqndiagf4=B[nu1,nu2,nu3,-3+nu4]->-(((16+8 d+d^2-8 nu1-2 d nu1-16 nu2-4 d nu2+4 nu1 nu2+4 nu2^2-8 nu3-2 d nu3+4 nu1 nu3+4 nu2 nu3-16 nu4-4 d nu4+4 nu1 nu4+8 nu2 nu4+4 nu3 nu4+4 nu4^2-32 t-8 d t+16 nu1 t-4 nu2 t-2 d nu2 t+4 nu1 nu2 t+4 nu2^2 t+16 nu3 t+4 nu2 nu3 t+32 nu4 t+4 d nu4 t-8 nu1 nu4 t-8 nu3 nu4 t-8 nu4^2 t) B[nu1,nu2,nu3,-2+nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (2+d-nu1-nu2-nu3-nu4)))-((-2+nu4) t (4+4 d+d^2-4 nu1-2 d nu1-2 nu2-2 d nu2+2 nu1 nu2-4 nu3-2 d nu3+4 nu1 nu3+2 nu2 nu3-8 nu4-4 d nu4+4 nu1 nu4+4 nu2 nu4+4 nu3 nu4+4 nu4^2-2 t-d t+2 nu1 t-2 nu2 t-d nu2 t+2 nu1 nu2 t+2 nu3 t+2 nu2 nu3 t+4 nu4 t+d nu4 t-2 nu1 nu4 t+2 nu2 nu4 t-2 nu3 nu4 t-2 nu4^2 t) B[nu1,nu2,nu3,-1+nu4])/((6+d-2 nu1-2 nu2-2 nu3-2 nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4))-(((d-2 nu1-2 nu4) (d-2 nu3-2 nu4) (-2+nu4) (-1+nu4) t^2 B[nu1,nu2,nu3,nu4])/(2 (6+d-2 nu1-2 nu2-2 nu3-2 nu4) (d-nu1-nu2-nu3-nu4) (1+d-nu1-nu2-nu3-nu4) (2+d-nu1-nu2-nu3-nu4)));



(*The diagonal equations above the bottom sector {0,1,0,1}*)
(*The diagonal equation on nu1 with abstract nu3*)
(*eq.(C.2)*)eqndiaga1=B[-2+nu1,1,nu3,1]->-(((-2+2 nu1-2 nu3+d t-2 nu1 t-2 nu3 t) B[-1+nu1,1,nu3,1])/(2 (-1+d-nu1-nu3)))-((-2+d-2 nu1) (-1+nu1) t B[nu1,1,nu3,1])/(2 (-2+d-nu1-nu3) (-1+d-nu1-nu3));
(*The two diagonal equations on nu3 with fixed nu1=1/0*)
(*eq.(C.3)*)eqndiaga2=B[1,1,-2+nu3,1]->-(((-4+2 nu3-2 t+d t-2 nu3 t) B[1,1,-1+nu3,1])/(2 (-2+d-nu3)))-((-2+d-2 nu3) (-1+nu3) t B[1,1,nu3,1])/(2 (-3+d-nu3) (-2+d-nu3));
(*eq.(C.4)*)eqndiaga3=B[0,1,-1+nu3,1]->-(((-2+d-2 nu3) t B[0,1,nu3,1])/(2 (-2+d-nu3)));
(*These equations reduce the system to three boundary conditions: B[1,1,0,1], B[1,1,1,1] and B[0,1,1,1], 
  where one of them is not independent. We provide how one of them is related to the other two actual masters*)
eqndiaga4=B[1,1,0,1]->B[0,1,1,1];

(*The diagonal equations above the bottom sector {1,0,1,0}*)
(*The diagonal equation on nu2 with abstract nu4*)
eqndiagb1=B[1,-2+nu2,1,nu4]->-(((d-2 nu2-2 nu4-2 t+2 nu2 t-2 nu4 t) B[1,-1+nu2,1,nu4])/(2 (-1+d-nu2-nu4)))-((-2+d-2 nu2) (-1+nu2) t B[1,nu2,1,nu4])/(2 (-2+d-nu2-nu4) (-1+d-nu2-nu4));
(*The two diagonal equations on nu4 with fixed nu2=1/0*)
eqndiagb2=B[1,1,1,-2+nu4]->-(((-2+d-2 nu4-4 t+2 nu4 t) B[1,1,1,-1+nu4])/(2 (-2+d-nu4)))-((-2+d-2 nu4) (-1+nu4) t B[1,1,1,nu4])/(2 (-3+d-nu4) (-2+d-nu4));
eqndiagb3=B[1,0,1,-1+nu4]->-(((-2+d-2 nu4) B[1,0,1,nu4])/(2 (-2+d-nu4)));
(*These equations reduce the system to three boundary conditions: B[1,0,1,1], B[1,1,1,1] and B[1,1,1,0], 
  where one of them is not independent. We provide how one of them is related to the other two actual masters*)
eqndiagb4=B[1,1,1,0]->B[1,0,1,1];



(*The matrix diagonal equations above the bottom sector {0,1,0,1}*)
(*We use the basis V[nu1,nu3]={{B[nu1,1,nu3,1]},{B[-1+nu1,1,nu3,1]}}*)
(*The matrix diagonal equation about nu1 with abstract nu3 reads: V[nu1-1,nu3]=Wa2.V[nu1,nu3], with Wa2:*)
(*eq.(20)*)Wa2={{0,1},{-(((-2+d-2 nu1) (-1+nu1) t )/(2 (-2+d-nu1-nu3) (-1+d-nu1-nu3))),-((-2+2 nu1-2 nu3+d t-2 nu1 t-2 nu3 t) /(2 (-1+d-nu1-nu3)))}};
(*The matrix diagonal equation about nu3 with fixed nu1 reads: V[1,nu3-1]=Wa1.V[1,nu3], with Wa1:*)
(*eq.(21)*)Wa1={{(-1+nu3) /(3-d+nu3),1},{0,-(((-2+d-2 nu3) t )/(2 (-2+d-nu3)))}};

(*The matrix diagonal equations above the bottom sector {1,0,1,0}*)
(*We use the basis V[nu2,nu4]={{B[1,nu2,1,nu4]},{B[1,-1+nu2,1,nu4]}}*)
(*The matrix diagonal equation about nu2 with abstract nu4 reads: V[nu2-1,nu4]=Wb2.V[nu2,nu4], with Wb2:*)
Wb2={{0,1},{-(((-2+d-2 nu2) (-1+nu2) t )/(2 (-2+d-nu2-nu4) (-1+d-nu2-nu4))),-((d-2 nu2-2 nu4-2 t+2 nu2 t-2 nu4 t) /(2 (-1+d-nu2-nu4)))}};
(*The matrix diagonal equation about nu4 with fixed nu2 reads: V[1,nu4-1]=Wb1.V[1,nu4], with Wb1:*)
Wb1={{-(((-1+nu4) t )/(-3+d-nu4)),1},{0,-((-2+d-2 nu4)/(2 (-2+d-nu4)))}};



(*The triangular equations for the one-loop box topology*)

(*We start by the equations for the sector (0,1,0,1)*)
(*The equation that maps nu3 onto nu1 (the north pole)*)
(*eq.(30)*)eqntriang1=B[nu1,1,-1+nu3,1]->B[-1+nu1,1,nu3,1]-((nu1-nu3) B[nu1,1,nu3,1])/(2-d+nu1+nu3);
(*The equation that maps along the north pole*)
(*eq.(31)*)eqntriang2=B[-1+nu1,1,0,1]->-(((-2+d-2 nu1) t B[nu1,1,0,1])/(2 (-2+d-nu1)));

(*Then, we work in the sector (1,1,0,1), where there is only one equation*)
(*eq.(32)*)eqntriang3=B[1,1,-1+nu3,1]->B[0,1,nu3,1]+((-1+nu3) B[1,1,nu3,1])/(3-d+nu3);
(*eqntriang3 maps all integrals in the sector to B[1,1,0,1] and the integrals in its subsector. 
  Here, we also provide how B[1,1,0,1] is mapped to the actual master*)
(*eq.(33)*)eqntriang4=B[1,1,0,1]->-((2 (-3+d) B[0,1,0,1])/((-4+d) t));

(*Then, we work in the sector (0,1,1,1), where there is only one equation*)
(*eq.(34)*)eqntriang5=B[-1+nu1,1,1,1]->B[nu1,1,0,1]+((-1+nu1) B[nu1,1,1,1])/(3-d+nu1);
(*eqntriang5 maps all integrals in the sector to B[0,1,1,1] and the integrals in its subsector. 
  Here, we also provide how B[0,1,1,1] is mapped to the actual master*)
(*eq.(35)*)eqntriang6=B[0,1,1,1]->-((2 (-3+d) B[0,1,0,1])/((-4+d) t));

(*Then, we work in the sector (1,0,1,0)*)
(*The equation that maps nu4 onto nu2 (the north pole)*)
eqntriang7=B[1,nu2,1,-1+nu4]->B[1,-1+nu2,1,nu4]+((nu2-nu4) t B[1,nu2,1,nu4])/(-2+d-nu2-nu4);
(*The equation that maps along the north pole*)
eqntriang8=B[1,-1+nu2,1,0]->-(((-2+d-2 nu2) B[1,nu2,1,0])/(2 (-2+d-nu2)));

(*Then, we work in the sector (1,0,1,1), where there is only one equation*)
eqntriang9=B[1,-1+nu2,1,1]->B[1,nu2,1,0]-((-1+nu2) t B[1,nu2,1,1])/(-3+d-nu2);
(*eqntriang9 maps all integrals in the sector to B[1,0,1,1] and the integrals in its subsector. 
  Here, we also provide how B[1,0,1,1] is mapped to the actual master*)
eqntriang10=B[1,0,1,1]->-((2 (-3+d) B[1,0,1,0])/(-4+d));

(*Then, we work in the sector (1,1,1,0), where there is only one equation*)
eqntriang11=B[1,1,1,-1+nu4]->B[1,0,1,nu4]-((-1+nu4) t B[1,1,1,nu4])/(-3+d-nu4);
(*eqntriang9 maps all integrals in the sector to B[1,1,1,0] and the integrals in its subsector. 
  Here, we also provide how B[1,1,1,0] is mapped to the actual master*)
eqntriang12=B[1,1,1,0]->-((2 (-3+d) B[1,0,1,0])/(-4+d));



(*-----------------------------------------------------------------------------------------------*)
(*Then, we provide with the equations related with the F21 Hypergeometric functions*)
(*The F21 Hypergeometric function is denoted by F[a,b,c]*)



(*To start with, here are the contiguous relations*)
(*eq.(3)*)eqnscontiguous1=(b-c) F[a,-1+b,c]+(-a-b+c) F[a,b,c]-a (-1+z) F[1+a,b,c];
(*eq.(4)*)eqnscontiguous2=(a-c) F[-1+a,b,c]+(-a-b+c) F[a,b,c]-b (-1+z) F[a,1+b,c];
(*eq.(5)*)eqnscontiguous3=-((-1+c) F[a,b,-1+c])+(-1-a+c) F[a,b,c]+a F[1+a,b,c];



(*Then, we provide with the matrix recurrences*)
(*We define the basis to be V[a,b,c]={{F[a,b,c]},{F[a,b,c+1]}}*)
(*The matrix diagonal equation of c with fixed a and b reads: V[1,1,c+1]=Wc.V[1,1,c] with Wc:*)
(*eq.(A.3)*)Wc={{0,1},{-(((1+c) (-1+z))/(c z)),((1+c) (-c-z+2 c z))/(c^2 z)}};
(*The matrix diagonal equation of b with fixed a and abstract c reads: V[1,b+1,c]=Wb.V[1,b,c] with Wb:*)
(*eq.(A.3)*)Wb={{-((b+z-c z)/(b (-1+z))),((b-c) (-1+c) z)/(b c (-1+z))},{c/b,(b-c)/b}};
(*The matrix diagonal equation of a with abstract b and c reads: V[a+1,b,c]=Wa.V[a,b,c] with Wa:*)
(*eq.(A.3)*)Wa={{-((a+b z-c z)/(a (-1+z))),-(((a-c) (b-c) z)/(a c (-1+z)))},{c/a,(a-c)/a}};


